Cross-Entropy Clustering

We construct a cross-entropy clustering (CEC) theory which finds the optimal number of clusters by automatically removing groups which carry no information. Moreover, our theory gives simple and efficient criterion to verify cluster validity. Although CEC can be build on an arbitrary family of densities, in the most important case of Gaussian CEC: {\em -- the division into clusters is affine invariant; -- the clustering will have the tendency to divide the data into ellipsoid-type shapes; -- the approach is computationally efficient as we can apply Hartigan approach.} We study also with particular attention clustering based on the Spherical Gaussian densities and that of Gaussian densities with covariance $s \I$. In the letter case we show that with $s$ converging to zero we obtain the classical k-means clustering.

==> help_file/validity.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    158478,       3181]
NotebookOptionsPosition[    155581,       3082]
NotebookOutlinePosition[    155924,       3097]
CellTagsIndexPosition[    155881,       3094]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"g", "[", "s_", "]"}], ":=", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{"x", "*", 
     RowBox[{"1", "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"2", "*", "Pi"}], "]"}]}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"x", "-", "s"}], ")"}], "^", "2"}]}], "/", "2"}], "]"}], 
       "+", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"x", "+", "s"}], ")"}], "^", "2"}]}], "/", "2"}], "]"}]}],
       ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5493099970794077`*^9, 3.549310115669191*^9}, {
  3.549310158130619*^9, 3.5493102225803056`*^9}, {3.549310275223317*^9, 
  3.549310316349669*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"g", "[", "s", "]"}]], "Input",
 CellChangeTimes->{{3.5493101345222692`*^9, 3.5493101362773695`*^9}, {
  3.5493102288896666`*^9, 3.5493102824557304`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      SuperscriptBox["s", "2"], "2"]}]], " ", 
   SqrtBox[
    FractionBox["2", "\[Pi]"]]}], "+", 
  RowBox[{"s", " ", 
   RowBox[{"Erf", "[", 
    FractionBox["s", 
     SqrtBox["2"]], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.5493101373154287`*^9, {3.549310236841121*^9, 3.5493102872240033`*^9}, 
   3.5493103210699387`*^9, 3.549386605543547*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"2", "*", "Pi"}], "]"}]}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"x", "-", "s"}], ")"}], "^", "2"}]}], "/", "2"}], "]"}], 
       "+", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"x", "+", "s"}], ")"}], "^", "2"}]}], "/", "2"}], "]"}]}],
       ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "Infinity"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.5493866529492307`*^9, 3.5493866604780436`*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.5493866626776476`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"V", "[", "s_", "]"}], ":=", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x", "-", 
        RowBox[{"g", "[", "s", "]"}]}], ")"}], "^", "2"}], "*", 
     RowBox[{"1", "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"2", "*", "Pi"}], "]"}]}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"x", "-", "s"}], ")"}], "^", "2"}]}], "/", "2"}], "]"}], 
       "+", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"x", "+", "s"}], ")"}], "^", "2"}]}], "/", "2"}], "]"}]}],
       ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5493103746830053`*^9, 3.549310414314272*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V", "[", "s", "]"}]], "Input",
 CellChangeTimes->{{3.5493104407047815`*^9, 3.5493104494342813`*^9}}],

Cell[BoxData[
 RowBox[{"1", "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", 
      SuperscriptBox["s", "2"]}]]}], "\[Pi]"], "+", 
  SuperscriptBox["s", "2"], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      SuperscriptBox["s", "2"], "2"]}]], " ", 
   SqrtBox[
    FractionBox["2", "\[Pi]"]], " ", "s", " ", 
   RowBox[{"Erf", "[", 
    FractionBox["s", 
     SqrtBox["2"]], "]"}]}], "-", 
  RowBox[{
   SuperscriptBox["s", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Erf", "[", 
     FractionBox["s", 
      SqrtBox["2"]], "]"}], "2"]}]}]], "Output",
 CellChangeTimes->{{3.5493104817611303`*^9, 3.5493105265806932`*^9}, 
   3.549386717605344*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"W", "[", "s_", "]"}], ":=", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", "x", ")"}], "^", "2"}], "*", 
     RowBox[{"1", "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"2", "*", "Pi"}], "]"}]}], "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"x", "-", "s"}], ")"}], "^", "2"}]}], "/", "2"}], "]"}], 
        "+", 
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"x", "+", "s"}], ")"}], "^", "2"}]}], "/", "2"}], 
         "]"}]}], ")"}], "/", "2"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.549310753124651*^9, 3.549310871565426*^9}, {
  3.549311015172639*^9, 3.549311075489089*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"W", "[", "s", "]"}]], "Input",
 CellChangeTimes->{{3.5493108966218586`*^9, 3.5493109056553755`*^9}, {
  3.5493110189308543`*^9, 3.549311019691898*^9}, {3.549311078723274*^9, 
  3.5493110798683395`*^9}}],

Cell[BoxData[
 RowBox[{"1", "+", 
  SuperscriptBox["s", "2"]}]], "Output",
 CellChangeTimes->{
  3.5493109105746565`*^9, 3.5493110898779125`*^9, {3.54933837868193*^9, 
   3.54933840158724*^9}, 3.5493867832190595`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"eV", "[", "s_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Log", "[", "2", "]"}], "+", 
   RowBox[{
    RowBox[{"1", "/", "2"}], "*", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          SuperscriptBox["s", "2"]}]]}], "\[Pi]"], "+", 
      SuperscriptBox["s", "2"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["s", "2"], "2"]}]], " ", 
       SqrtBox[
        FractionBox["2", "\[Pi]"]], " ", "s", " ", 
       RowBox[{"Erf", "[", 
        FractionBox["s", 
         SqrtBox["2"]], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Erf", "[", 
         FractionBox["s", 
          SqrtBox["2"]], "]"}], "2"]}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.549338099568966*^9, 3.549338103790207*^9}, {
  3.5493382517156677`*^9, 3.5493382660694885`*^9}, {3.5493384821018453`*^9, 
  3.549338537219998*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"eW", "[", "s_", "]"}], ":=", 
  RowBox[{
   RowBox[{"1", "/", "2"}], "*", 
   RowBox[{"Log", "[", 
    RowBox[{"1", "+", 
     SuperscriptBox["s", "2"]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5493382925030007`*^9, 3.5493383057717595`*^9}, {
  3.5493383536845*^9, 3.5493383644061136`*^9}, {3.549338434577127*^9, 
  3.549338438894374*^9}, {3.5493390342494264`*^9, 3.5493390412998295`*^9}, {
  3.5493868304715424`*^9, 3.549386835853552*^9}, {3.549386888222844*^9, 
  3.5493868897984467`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"eW", "[", "s", "]"}], ",", 
     RowBox[{"eV", "[", "s", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s", ",", "0", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.54933802779786*^9, 3.5493380602487164`*^9}, {
  3.549338135066996*^9, 3.549338163679632*^9}, {3.549338209641261*^9, 
  3.5493382112133512`*^9}, {3.5493382706727524`*^9, 3.549338271001771*^9}, {
  3.549338313751216*^9, 3.5493383444069695`*^9}, {3.5493384139639482`*^9, 
  3.5493384596935635`*^9}, {3.5493385516838255`*^9, 3.5493385567931175`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVlos3lAkAxYUyqUhpiyV5jBINeqg25pJKUe3GpFQ7aSmRlB5ECi0p8p6m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     "]]}, 
   {Hue[0.9060679774997897, 0.6, 0.6], LineBox[CompressedData["
1:eJwV1Hk4lQkbBnAppRhbJUeWrKV0MpNoUbeGkq3JMowyKGSZGcukIi1jzdiT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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  PlotRange->{{0, 2}, {0., 0.8047189398905195}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.5493380624018397`*^9, 3.549338087154256*^9}, {
   3.5493381375141363`*^9, 3.5493381652567225`*^9}, {3.549338213520483*^9, 
   3.549338234700695*^9}, 3.5493382768131037`*^9, {3.549338326671955*^9, 
   3.549338346062064*^9}, 3.549338420331312*^9, {3.549338453455207*^9, 
   3.5493384602475953`*^9}, 3.549338557380151*^9, 3.54938684061156*^9, 
   3.5493868927936516`*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.549339179305723*^9, 3.549339179344725*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FindRoot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Log", "[", "2", "]"}], "+", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"-", 
             SuperscriptBox["s", "2"]}]]}], "\[Pi]"], "+", 
         SuperscriptBox["s", "2"], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"-", 
            FractionBox[
             SuperscriptBox["s", "2"], "2"]}]], " ", 
          SqrtBox[
           FractionBox["2", "\[Pi]"]], " ", "s", " ", 
          RowBox[{"Erf", "[", 
           FractionBox["s", 
            SqrtBox["2"]], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["s", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Erf", "[", 
            FractionBox["s", 
             SqrtBox["2"]], "]"}], "2"]}]}], "]"}]}]}], "\[Equal]", 
     RowBox[{
      RowBox[{"1", "/", "2"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        SuperscriptBox["s", "2"]}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"s", ",", "0.1"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{
  3.5493390237338247`*^9, {3.5493390890395603`*^9, 3.549339145649798*^9}, {
   3.5493392299986224`*^9, 3.549339233870844*^9}, {3.5493392945683155`*^9, 
   3.5493392953333597`*^9}, {3.549387032289097*^9, 3.5493870336774993`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"s", "\[Rule]", "1.517956097737254`"}], "}"}]], "Output",
 CellChangeTimes->{3.549339296027399*^9, 3.549387037343506*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"s0", ":=", "1.517956097737254"}]], "Input",
 CellChangeTimes->{{3.549339298372533*^9, 3.5493393537587013`*^9}, {
  3.54938705105593*^9, 3.5493870559387383`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"2", "*", "Pi"}], "]"}]}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "-", "s0"}], ")"}], "^", "2"}]}], "/", "2"}], "]"}], 
      "+", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", "s0"}], ")"}], "^", "2"}]}], "/", "2"}], "]"}]}],
      ")"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "4"}], ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5493392429893656`*^9, 3.549339255870102*^9}, {
  3.5493392906930943`*^9, 3.5493392913441315`*^9}, {3.5493393569778852`*^9, 
  3.549339376430998*^9}, {3.5493394106439548`*^9, 3.5493394400466366`*^9}, {
  3.549387069307962*^9, 3.5493870730363684`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJw1mnk01G/0x63ZDaI9obIroURxhywlyhZFoY2syVeprGmzFGXf9xCyZ0ue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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  PlotRange->{{-4, 4}, {0., 0.4031183920578691}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.5493393789711432`*^9, {3.5493394274069138`*^9, 3.549339448588125*^9}, 
   3.5493870751579723`*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.549339287022884*^9, 3.549339288263955*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"eW", "[", "s", "]"}], "-", 
    RowBox[{"eV", "[", "s", "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"s", ",", "0", ",", "3"}], "}"}], ",", " ", 
   RowBox[{"PlotStyle", "->", "Black"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.549387349500054*^9, 3.5493873575652685`*^9}, {
  3.549419986664335*^9, 3.549420001314355*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {GrayLevel[0], LineBox[CompressedData["
1:eJwd1nk4Vdv/B/BjqKNIdTNEZAglFc1UfLaIKN8QKkRmIdMtZLjUpVvmIWOE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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  PlotRange->{{0, 3}, {-0.1869944136213184, 0.46044384099097235`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.5493873607944736`*^9, {3.5494199914743414`*^9, 3.549420002204356*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"g", "[", 
   RowBox[{"s_", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"2", "*", "Pi"}], "]"}]}], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "-", "s"}], ")"}], "^", "2"}]}], "/", "2"}], "]"}], 
     "+", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", "s"}], ")"}], "^", "2"}]}], "/", "2"}], "]"}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.549387456906243*^9, 3.549387475922676*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"g", "[", 
      RowBox[{"s0", ",", "x"}], "]"}], ",", 
     RowBox[{"g", "[", 
      RowBox[{"0", ",", "x"}], "]"}], ",", 
     RowBox[{"g", "[", 
      RowBox[{"1", ",", "x"}], "]"}], ",", 
     RowBox[{"g", "[", 
      RowBox[{"2", ",", "x"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Thick", ",", " ", "Black"}], "}"}], ",", " ", 
      RowBox[{"{", "Black", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Dashed", ",", "Black"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"Dotted", ",", "Black"}], "}"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5493874789646816`*^9, 3.549387545826399*^9}, {
  3.549387868862607*^9, 3.549387874582615*^9}, {3.549387905382658*^9, 
  3.5493879190182776`*^9}, {3.549388164096221*^9, 3.549388242603531*^9}, {
  3.5493883999437513`*^9, 3.5493885072439013`*^9}, {3.5493885818740063`*^9, 
  3.5493886027340355`*^9}, {3.549388678384141*^9, 3.549388681814146*^9}, {
  3.549419666684686*^9, 3.5494197772140408`*^9}, {3.549419879974185*^9, 
  3.549419891314201*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {GrayLevel[0], Thickness[Large], LineBox[CompressedData["
1:eJw1mnk01G/0x63ZDaI9obIroURxhywlyhZFoY2syVeprGmzFGXf9xCyZ0ue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     "]]}, 
   {GrayLevel[0], LineBox[CompressedData["
1:eJw12nk0FW/8B3Cu/V7ulVIqIVGRCkkhPkOyRsi+pyxRqCyhbCFL4kskW/Z9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     "]]}, 
   {GrayLevel[0], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJw12nc01X/cAHCyrnWvREIDlTKSFEJ6f1sqSdIgEqlUP6VCKBlJRkZmsmdW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     "]]}, 
   {GrayLevel[0], Dashing[{0, Small}], LineBox[CompressedData["
1:eJw1mnk8VP/3x2cGJcuQosWShFARoSjOVVlS1iyVLKWUJSFbkS1FqUhERYsl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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  PlotRange->{{-4, 4}, {0., 0.7978844095601609}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.549419778274042*^9, 3.5494198952942066`*^9}]
}, Open  ]],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {Hue[0.67, 0.6, 0.6], Thickness[Large], LineBox[CompressedData["
1:eJw1mnk01G/0x63ZDaI9obIroURxhywlyhZFoY2syVeprGmzFGXf9xCyZ0ue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      "]]}, 
    {Hue[0.9060679774997897, 0.6, 0.6], Dashing[{Small, Small}], 
     LineBox[CompressedData["
1:eJw12nk0FW/8B3Cu/V7ulVIqIVGRCkkhPkOyRsi+pyxRqCyhbCFL4kskW/Z9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      "]]}, 
    {Hue[0.1421359549995791, 0.6, 0.6], Dashing[{Small, Small}], 
     LineBox[CompressedData["
1:eJw12nc01X/cAHCyrnWvREIDlTKSFEJ6f1sqSdIgEqlUP6VCKBlJRkZmsmdW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      "]]}, 
    {Hue[0.37820393249936934`, 0.6, 0.6], Dashing[{Small, Small}], 
     LineBox[CompressedData["
1:eJw1mnk8VP/3x2cGJcuQosWShFARoSjOVVlS1iyVLKWUJSFbkS1FqUhERYsl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      "]]}}, InsetBox[
    TagBox["",
     HoldForm], {1.6606280193236698`, 0.45143249280046804`}, {Left, Baseline},
    Alignment->{Left, Top}]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  ImagePadding->{{0.1, 1.1}, {11.564988, 2.129441}},
  ImageSize->{489., Automatic},
  PlotRange->{{-4.166666666666667, 
   4.166666666666667}, {-0.016622591865836686`, 0.8145070014259976}},
  PlotRangeClipping->True,
  PlotRangePadding->Automatic]], "Input",
 CellChangeTimes->{{3.5493887384442253`*^9, 3.5493888387143655`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"eW", "[", "s", "]"}], "-", 
  RowBox[{"eV", "[", "s", "]"}]}]], "Input",
 CellChangeTimes->{{3.5494201726237955`*^9, 3.549420180423806*^9}, {
  3.549420253113908*^9, 3.549420253263908*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"Log", "[", "2", "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"1", "+", 
     SuperscriptBox["s", "2"]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"1", "-", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         SuperscriptBox["s", "2"]}]]}], "\[Pi]"], "+", 
     SuperscriptBox["s", "2"], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox["s", "2"], "2"]}]], " ", 
      SqrtBox[
       FractionBox["2", "\[Pi]"]], " ", "s", " ", 
      RowBox[{"Erf", "[", 
       FractionBox["s", 
        SqrtBox["2"]], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["s", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Erf", "[", 
        FractionBox["s", 
         SqrtBox["2"]], "]"}], "2"]}]}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.5494201920238223`*^9, {3.5494202471038995`*^9, 3.5494202554539113`*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"kl", "[", "s_", "]"}], ":=", 
  RowBox[{"Exp", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], "*", 
     RowBox[{"eW", "[", "s", "]"}]}], "+", 
    RowBox[{"2", "*", 
     RowBox[{"eV", "[", "s", "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5494214346810308`*^9, 3.5494214488610506`*^9}, {
  3.549421508511134*^9, 3.5494215129911404`*^9}, {3.549421559851206*^9, 
  3.549421579841234*^9}, {3.5494220580855036`*^9, 3.549422061785019*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"D", "[", 
   RowBox[{
    RowBox[{"kl", "[", "s", "]"}], ",", "s"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.5494214547110586`*^9, 3.549421487831105*^9}, {
  3.5494218765640492`*^9, 3.5494218821140575`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"8", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     SuperscriptBox["s", "2"]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "s"}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        SuperscriptBox["s", "2"], "2"]], " ", 
      SqrtBox[
       RowBox[{"2", " ", "\[Pi]"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["s", "2"]}], ")"}], " ", 
      RowBox[{"Erf", "[", 
       FractionBox["s", 
        SqrtBox["2"]], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       SuperscriptBox["s", "2"]], " ", "\[Pi]", " ", "s", " ", 
      SuperscriptBox[
       RowBox[{"Erf", "[", 
        FractionBox["s", 
         SqrtBox["2"]], "]"}], "2"]}]}], ")"}]}], 
  RowBox[{"\[Pi]", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["s", "2"]}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{
  3.549421490781109*^9, 3.549421526521159*^9, {3.549421569421219*^9, 
   3.5494215845712404`*^9}, 3.5494218829240584`*^9, 3.5494220642442226`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"p", "[", "s_", "]"}], ":=", 
  RowBox[{
   RowBox[{"2", " ", "s"}], "+", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     FractionBox[
      SuperscriptBox["s", "2"], "2"]], " ", 
    SqrtBox[
     RowBox[{"2", " ", "\[Pi]"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["s", "2"]}], ")"}], " ", 
    RowBox[{"Erf", "[", 
     FractionBox["s", 
      SqrtBox["2"]], "]"}]}], "-", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     SuperscriptBox["s", "2"]], " ", "\[Pi]", " ", "s", " ", 
    SuperscriptBox[
     RowBox[{"Erf", "[", 
      FractionBox["s", 
       SqrtBox["2"]], "]"}], "2"]}]}]}]], "Input",
 CellChangeTimes->{{3.5494221377835255`*^9, 3.549422145293536*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"p", "[", "s", "]"}]], "Input",
 CellChangeTimes->{{3.5494221518235455`*^9, 3.549422157523553*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", "s"}], "+", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     SuperscriptBox["s", "2"], "2"]], " ", 
   SqrtBox[
    RowBox[{"2", " ", "\[Pi]"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["s", "2"]}], ")"}], " ", 
   RowBox[{"Erf", "[", 
    FractionBox["s", 
     SqrtBox["2"]], "]"}]}], "-", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    SuperscriptBox["s", "2"]], " ", "\[Pi]", " ", "s", " ", 
   SuperscriptBox[
    RowBox[{"Erf", "[", 
     FractionBox["s", 
      SqrtBox["2"]], "]"}], "2"]}]}]], "Output",
 CellChangeTimes->{{3.5494221536035476`*^9, 3.5494221584335546`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"p", "[", "s", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"s", ",", "0", ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.549422168273568*^9, 3.549422181003586*^9}, {
  3.549422211883629*^9, 3.5494222184336386`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV0Wc81Q8bx3Gjf0lCOgopm5RV2dFlJCo0UEQiI3uUZGVlFSJkHtmyQkb2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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  PlotRange->{{0, 1}, {-1.9800705380834376`, 0.}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.549422182533588*^9, {3.5494222127536306`*^9, 3.5494222197236404`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{"p", "[", "s", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"s", ",", "0", ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5494222531936874`*^9, 3.5494222590136952`*^9}, {
  3.5494223491438217`*^9, 3.549422374043856*^9}, {3.549422422383924*^9, 
  3.549422422823924*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["s", "3"]}], "3"]}], "-", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["s", "5"]}], "5"], "-", 
   FractionBox[
    RowBox[{"118", " ", 
     SuperscriptBox["s", "7"]}], "315"], "-", 
   FractionBox[
    RowBox[{"104", " ", 
     SuperscriptBox["s", "9"]}], "945"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "s", "]"}], "11"],
    SeriesData[$CellContext`s, 0, {}, 3, 11, 1],
    Editable->False]}],
  SeriesData[$CellContext`s, 0, {
    Rational[-2, 3], 0, 
    Rational[-4, 5], 0, 
    Rational[-118, 315], 0, 
    Rational[-104, 945]}, 3, 11, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.5494222601336966`*^9, {3.5494223615838385`*^9, 3.549422375813859*^9}, 
   3.549422423823926*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"q", "[", "s_", "]"}], ":=", 
  RowBox[{"s", "*", 
   RowBox[{"p", "[", "s", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.549422558294114*^9, 3.549422573244135*^9}, {
  3.5494226514134445`*^9, 3.5494227150335336`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"r", "[", "s_", "]"}], ":=", 
  RowBox[{"q", "[", 
   RowBox[{"Sqrt", "[", "s", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.549422578033342*^9, 3.549422592993363*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{"r", "[", "s", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"s", ",", "0", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.549422595283366*^9, 3.549422615953395*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["s", "2"]}], "3"]}], "-", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["s", "3"]}], "5"], "-", 
   FractionBox[
    RowBox[{"118", " ", 
     SuperscriptBox["s", "4"]}], "315"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "s", "]"}], "5"],
    SeriesData[$CellContext`s, 0, {}, 4, 10, 2],
    Editable->False]}],
  SeriesData[$CellContext`s, 0, {
    Rational[-2, 3], 0, 
    Rational[-4, 5], 0, 
    Rational[-118, 315]}, 4, 10, 2],
  Editable->False]], "Output",
 CellChangeTimes->{{3.549422597703369*^9, 3.5494226165133953`*^9}, {
  3.5494226563234515`*^9, 3.5494227178135376`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"D", "[", 
   RowBox[{
    RowBox[{"r", "[", "s", "]"}], ",", "s"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.549422723673546*^9, 3.5494227425935726`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", "s"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      SqrtBox["s"]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"s", "/", "2"}]], " ", 
      SqrtBox[
       RowBox[{"2", " ", "\[Pi]"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "s"}], ")"}], " ", 
      RowBox[{"Erf", "[", 
       FractionBox[
        SqrtBox["s"], 
        SqrtBox["2"]], "]"}]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", "s"], " ", "\[Pi]", " ", 
      SqrtBox["s"], " ", 
      SuperscriptBox[
       RowBox[{"Erf", "[", 
        FractionBox[
         SqrtBox["s"], 
         SqrtBox["2"]], "]"}], "2"]}]}], ")"}]}], 
  RowBox[{"2", " ", 
   SqrtBox["s"]}]]], "Output",
 CellChangeTimes->{{3.549422730443555*^9, 3.5494227433735733`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{"Erf", "[", "s", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"s", ",", "0", ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.549422930993836*^9, 3.5494229459238567`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", "s"}], 
    SqrtBox["\[Pi]"]], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["s", "3"]}], 
    RowBox[{"3", " ", 
     SqrtBox["\[Pi]"]}]], "+", 
   FractionBox[
    SuperscriptBox["s", "5"], 
    RowBox[{"5", " ", 
     SqrtBox["\[Pi]"]}]], "-", 
   FractionBox[
    SuperscriptBox["s", "7"], 
    RowBox[{"21", " ", 
     SqrtBox["\[Pi]"]}]], "+", 
   FractionBox[
    SuperscriptBox["s", "9"], 
    RowBox[{"108", " ", 
     SqrtBox["\[Pi]"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "s", "]"}], "11"],
    SeriesData[$CellContext`s, 0, {}, 1, 11, 1],
    Editable->False]}],
  SeriesData[$CellContext`s, 0, {
   2 Pi^Rational[-1, 2], 0, Rational[-2, 3] Pi^Rational[-1, 2], 0, 
    Rational[1, 5] Pi^Rational[-1, 2], 0, Rational[-1, 21] Pi^Rational[-1, 2],
     0, Rational[1, 108] Pi^Rational[-1, 2]}, 1, 11, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.5494229473438587`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"w", "[", "s_", "]"}], ":=", 
  RowBox[{"8", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     SuperscriptBox["s", "2"]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "s"}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        SuperscriptBox["s", "2"], "2"]], " ", 
      SqrtBox[
       RowBox[{"2", " ", "\[Pi]"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["s", "2"]}], ")"}], " ", 
      RowBox[{"Erf", "[", 
       FractionBox["s", 
        SqrtBox["2"]], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       SuperscriptBox["s", "2"]], " ", "\[Pi]", " ", "s", " ", 
      SuperscriptBox[
       RowBox[{"Erf", "[", 
        FractionBox["s", 
         SqrtBox["2"]], "]"}], "2"]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.549423342546812*^9, 3.5494233467968183`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"D", "[", 
   RowBox[{
    RowBox[{"w", "[", "s", "]"}], ",", "s"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.5494233577368336`*^9, 3.549423373736856*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "8"}], " ", 
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{"-", 
    SuperscriptBox["s", "2"]}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", " ", 
     SuperscriptBox["s", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      FractionBox[
       SuperscriptBox["s", "2"], "2"]], " ", 
     SqrtBox[
      RowBox[{"2", " ", "\[Pi]"}]], " ", "s", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["s", "2"]}], ")"}], " ", 
     RowBox[{"Erf", "[", 
      FractionBox["s", 
       SqrtBox["2"]], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      SuperscriptBox["s", "2"]], " ", "\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"Erf", "[", 
       FractionBox["s", 
        SqrtBox["2"]], "]"}], "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.549423364496843*^9, 3.5494233743268566`*^9}}]
}, Open  ]]
},
WindowSize->{974, 546},
WindowMargins->{{35, Automatic}, {Automatic, 29}},
FrontEndVersion->"8.0 for Microsoft Windows (64-bit) (October 6, 2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 938, 29, 31, "Input"],
Cell[CellGroupData[{
Cell[1520, 53, 177, 3, 31, "Input"],
Cell[1700, 58, 461, 15, 56, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2198, 78, 816, 27, 52, "Input"],
Cell[3017, 107, 72, 1, 30, "Output"]
}, Open  ]],
Cell[3104, 111, 953, 31, 31, "Input"],
Cell[CellGroupData[{
Cell[4082, 146, 124, 2, 31, "Input"],
Cell[4209, 150, 756, 25, 57, "Output"]
}, Open  ]],
Cell[4980, 178, 1011, 32, 31, "Input"],
Cell[CellGroupData[{
Cell[6016, 214, 226, 4, 31, "Input"],
Cell[6245, 220, 217, 5, 30, "Output"]
}, Open  ]],
Cell[6477, 228, 1109, 33, 59, "Input"],
Cell[7589, 263, 530, 12, 33, "Input"],
Cell[CellGroupData[{
Cell[8144, 279, 621, 13, 31, "Input"],
Cell[8768, 294, 7179, 124, 243, "Output"]
}, Open  ]],
Cell[15962, 421, 92, 1, 31, "Input"],
Cell[CellGroupData[{
Cell[16079, 426, 1546, 44, 83, "Input"],
Cell[17628, 472, 160, 3, 30, "Output"]
}, Open  ]],
Cell[17803, 478, 185, 3, 31, "Input"],
Cell[CellGroupData[{
Cell[18013, 485, 968, 29, 31, "Input"],
Cell[18984, 516, 12609, 214, 248, "Output"]
}, Open  ]],
Cell[31608, 733, 92, 1, 31, "Input"],
Cell[CellGroupData[{
Cell[31725, 738, 394, 10, 31, "Input"],
Cell[32122, 750, 5829, 102, 234, "Output"]
}, Open  ]],
Cell[37966, 855, 683, 24, 31, "Input"],
Cell[CellGroupData[{
Cell[38674, 883, 1284, 32, 31, "Input"],
Cell[39961, 917, 48252, 802, 250, "Output"]
}, Open  ]],
Cell[88228, 1722, 48629, 809, 330, InheritFromParent],
Cell[CellGroupData[{
Cell[136882, 2535, 224, 5, 31, "Input"],
Cell[137109, 2542, 1111, 36, 57, "Output"]
}, Open  ]],
Cell[138235, 2581, 487, 12, 31, "Input"],
Cell[CellGroupData[{
Cell[138747, 2597, 265, 6, 31, "Input"],
Cell[139015, 2605, 1159, 36, 80, "Output"]
}, Open  ]],
Cell[140189, 2644, 773, 25, 57, "Input"],
Cell[CellGroupData[{
Cell[140987, 2673, 122, 2, 31, "Input"],
Cell[141112, 2677, 702, 23, 55, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[141851, 2705, 285, 7, 31, "Input"],
Cell[142139, 2714, 6079, 106, 233, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[148255, 2825, 341, 8, 31, "Input"],
Cell[148599, 2835, 869, 29, 50, "Output"]
}, Open  ]],
Cell[149483, 2867, 250, 6, 31, "Input"],
Cell[149736, 2875, 205, 5, 31, "Input"],
Cell[CellGroupData[{
Cell[149966, 2884, 236, 6, 31, "Input"],
Cell[150205, 2892, 751, 24, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[150993, 2921, 211, 5, 31, "Input"],
Cell[151207, 2928, 910, 31, 74, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[152154, 2964, 241, 6, 31, "Input"],
Cell[152398, 2972, 1026, 33, 53, "Output"]
}, Open  ]],
Cell[153439, 3008, 960, 30, 57, "Input"],
Cell[CellGroupData[{
Cell[154424, 3042, 211, 5, 31, "Input"],
Cell[154638, 3049, 927, 30, 56, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

